A Method for Identification and Ranking of Requirements Sources

Requirements engineering (RE) literature acknowledges the importance of early stakeholder identification. The sources of requirements are many and also constantly changing as the market and business constantly change. Identifying and consulting all stakeholders on the market is impractical; thus many companies utilize indirect data sources, e.g. documents and representatives of larger groups of stakeholders. However, companies often collect irrelevant data or develop their products based on the sub-optimal information sources that may lead to missing market opportunities. We propose a collaborative method for identification and selection of data sources. The method consists of four steps and aims to build consensus between different perspectives in an organization. We demonstrate the use of the method with three industrial case studies. We have presented and statically validated the method to support prioritization of stakeholders for MDRE. Our results show that the method can support the identification and selection of data sources in three ways: (1) by providing systematic steps to identify and prioritize data sources for RE, (2) by highlighting and resolving discrepancies between different perspectives in an organization, and (3) by analyzing the underlying rationale for using certain data sources.

==> figures/manipulate.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8053,        217]
NotebookOptionsPosition[      7737,        202]
NotebookOutlinePosition[      8092,        218]
CellTagsIndexPosition[      8049,        215]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"baseData", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "10", ",", "10"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ww", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "w"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s2", " ", "=", " ", 
       RowBox[{
        RowBox[{"step2", "[", "ww", "]"}], "//", "N"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s3", "=", 
       RowBox[{"step3", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"data", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", ";;", "h"}], ",", 
              RowBox[{"1", ";;", "w"}], ",", "i"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "k"}], "}"}]}], "]"}], " ", ",", "s2"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ListLinePlot", "[", 
       RowBox[{"s3", ",", " ", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"enumLabels", "[", 
          RowBox[{"\"\<E\>\"", ",", "k"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", " ", "Dashed"}], ",", 
        RowBox[{"PlotMarkers", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "Large"}], "}"}]}], ",", " ", 
        RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", " ", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"All", ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotRangePadding", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0.1", ",", "Automatic"}], "}"}]}], ",", 
        RowBox[{"GridLines", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"Length", "[", "s2", "]"}], "]"}], ",", "Automatic"}], 
          "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"LabelingFunction", "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Callout", "[", 
             RowBox[{
              RowBox[{"d", "[", 
               RowBox[{"[", 
                RowBox[{"o", "[", 
                 RowBox[{"[", 
                  RowBox[{"Last", "[", "#2", "]"}], "]"}], "]"}], "]"}], 
               "]"}], ",", "Automatic", ",", 
              RowBox[{"Background", "\[Rule]", "LightBlue"}], ",", 
              RowBox[{"LeaderSize", "\[Rule]", "Automatic"}], ",", 
              RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
              RowBox[{"FrameMargins", "\[Rule]", "3"}]}], "]"}], " ", "&"}], 
           ")"}]}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"FrameTicks", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"True", ",", "False"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"MapIndexed", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"First", "[", "#2", "]"}], ",", 
                  RowBox[{"Rotate", "[", 
                   RowBox[{"#1", ",", 
                    RowBox[{"Pi", "/", "2"}]}], "]"}]}], "}"}], "&"}], ",", 
               RowBox[{"enumLabels", "[", 
                RowBox[{"\"\<DataSource\>\"", ",", "h"}], "]"}]}], "]"}], ",",
              " ", "False"}], "}"}]}], "}"}]}]}], "\[IndentingNewLine]", 
       "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "}"}], "//", "Row"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"ww", ",", 
     RowBox[{"ControlType", "\[Rule]", "None"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"s2", ",", 
     RowBox[{"ControlType", "\[Rule]", "None"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"s3", ",", 
     RowBox[{"ControlType", "\[Rule]", "None"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"data", ",", " ", "baseData"}], "}"}], ",", 
     RowBox[{"ControlType", "\[Rule]", "None"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "\"\<Experts\>\""}], "}"}], ",", "1", ",", 
     "5", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h", ",", "2", ",", "\"\<Data sources\>\""}], "}"}], ",", "1", 
     ",", "10", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"w", ",", "3", ",", "\"\<Criteria\>\""}], "}"}], ",", "1", ",", 
     "10", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
   "Dynamic", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"TableForm", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Outer", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Slider", "[", 
               RowBox[{
                RowBox[{"Dynamic", "[", 
                 RowBox[{"data", "[", 
                  RowBox[{"[", 
                   RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "]"}], "]"}], 
                ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "5", ",", "1"}], "}"}], ",", " ", 
                RowBox[{"ImageSize", "\[Rule]", " ", 
                 RowBox[{"{", 
                  RowBox[{"50", ",", "20"}], "}"}]}]}], "]"}], ",", 
              RowBox[{"data", "[", 
               RowBox[{"[", 
                RowBox[{"#1", ",", "#2", ",", "#3"}], "]"}], "]"}]}], "}"}], 
            "&"}], ",", 
           RowBox[{"Range", "[", "h", "]"}], ",", 
           RowBox[{"Range", "[", "w", "]"}], ",", 
           RowBox[{"{", "eex", "}"}]}], "\[IndentingNewLine]", "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"TableHeadings", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"enumLabels", "[", 
             RowBox[{"\"\<Data source \>\"", ",", "h"}], "]"}], ",", 
            RowBox[{"enumLabels", "[", 
             RowBox[{"\"\<C\>\"", ",", "w"}], "]"}]}], "}"}]}]}], 
        "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"eex", ",", "k"}], "}"}]}], "]"}], " ", "//", "TableForm"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]", "]"}]}], "Input",ExpressionUUID->\
"e003fba5-7c52-4133-bfe2-1b7014f6c506"]
},
WindowSize->{808, 700},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 27, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7175, 180, 999, "Input", "ExpressionUUID" -> \
"e003fba5-7c52-4133-bfe2-1b7014f6c506"]
}
]
*)

(* End of internal cache information *)


